BOML: A Modularized Bilevel Optimization Library in Python for Meta Learning

Meta-learning (a.k.a. learning to learn) has recently emerged as a promising paradigm for a variety of applications. There are now many meta-learning methods, each focusing on different modeling aspects of base and meta learners, but all can be (re)formulated as specific bilevel optimization problems. This work presents BOML, a modularized optimization library that unifies several meta-learning algorithms into a common bilevel optimization framework. It provides a hierarchical optimization pipeline together with a variety of iteration modules, which can be used to solve the mainstream categories of meta-learning methods, such as meta-feature-based and meta-initialization-based formulations. The library is written in Python and is available at https://github.com/dut-media-lab/BOML.

==> arxiv version/demo/demo.py <==
from boml import utils, load_data, extension
dataset = load_data.meta_omniglot(5, 1, 15) # load data 
ex = boml.BOMLExperiment(dataset) # standard class for experiment
bopt = boml.BOMLOptimizer("MetaInit", "Simple", "Simple") # create BOMLOptimizer
meta_learner = bopt.meta_learner(ex.x, dataset, "V1") # define meta-learner
model = boml_ho.base_learner(ex.x, meta_learner) # define base-learner
loss_inner = utils.cross_entropy(model.out, ex.y) # LL objective
inner_grad = bopt.ll_problem(loss_inner, learning_rate, T, var_list=model.var_list, experiment=ex) # LL subproblem
val_out = model.re_forward(ex.x_).out # output with validation set
loss_outer = utils.cross_entropy(val_out, ex.y_) # UL objective
bopt.ul_problem(loss_outer, meta_learning_rate, inner_grad, 
            extension.outer_parameters()) # UL subproblem
bopt.aggregate_all() # aggregate defined operations
